Geometric secluded paths and planar satisfiability

We consider paths with low \emph{exposure} to a 2D polygonal domain, i.e., paths which are seen as little as possible; we differentiate between \emph{integral} exposure (when we care about how long the path sees every point of the domain) and \emph{0/1} exposure (just counting whether a point is seen by the path or not). For the integral exposure, we give a PTAS for finding the minimum-exposure path between two given points in the domain; for the 0/1 version, we prove that in a simple polygon the shortest path has the minimum exposure, while in domains with holes the problem becomes NP-hard. We also highlight connections of the problem to minimum satisfiability and settle hardness of variants of planar min- and max-SAT.

==> ratio.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12270,        320]
NotebookOptionsPosition[     11367,        299]
NotebookOutlinePosition[     11712,        314]
CellTagsIndexPosition[     11669,        311]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"$Assumptions", " ", "=", " ", 
  RowBox[{
   RowBox[{"c", " ", ">", " ", "1"}], " ", "&&", " ", 
   RowBox[{"n", ">", "0"}], " ", "&&", " ", 
   RowBox[{"h", ">", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"a", " ", "=", " ", 
  RowBox[{"Sin", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{"H", " ", "+", " ", 
       RowBox[{"n", "*", "h"}]}], ",", "n"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{"i", " ", "=", " ", 
  RowBox[{"Sin", "[", 
   RowBox[{
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"H", "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{"c", "-", "1"}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
        "/", "h"}], " ", "-", " ", "n"}], ",", " ", 
      RowBox[{
       RowBox[{"h", "*", "n"}], " ", "+", " ", "H"}]}], "]"}], " ", "-", " ", 
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"H", "/", "h"}], " ", "-", " ", "n", " ", "+", " ", "1"}], ",",
       " ", 
      RowBox[{
       RowBox[{"h", "*", 
        RowBox[{"(", 
         RowBox[{"n", " ", "-", " ", "1"}], ")"}]}], " ", "+", " ", "H"}]}], 
     "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"r", "=", 
  RowBox[{"i", "/", "a"}]}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{"r", ",", 
   RowBox[{"H", "->", "Infinity"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"TrigExpand", "[", "r", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.756216746312253*^9, 3.7562167530734277`*^9}, {
   3.756216791250924*^9, 3.7562168016825724`*^9}, {3.7562168586169767`*^9, 
   3.756216894169345*^9}, {3.7562170057241726`*^9, 3.756217029879841*^9}, {
   3.756217080396484*^9, 3.7562172307223587`*^9}, {3.7562172680815616`*^9, 
   3.75621728895689*^9}, {3.756217323926832*^9, 3.7562173278951693`*^9}, {
   3.756217361503802*^9, 3.756217373770391*^9}, {3.756217414518866*^9, 
   3.7562174803532796`*^9}, {3.7562213569795046`*^9, 3.756221434078459*^9}, 
   3.7562215611322165`*^9, {3.756221654631146*^9, 3.756221657522644*^9}, {
   3.7562223551595526`*^9, 3.7562225051889205`*^9}, {3.756222603813615*^9, 
   3.756222633369727*^9}, 3.7562226651412354`*^9, 3.7562234679781694`*^9, {
   3.756223634850545*^9, 3.756223654646164*^9}, {3.7562237401614766`*^9, 
   3.756223745286579*^9}, 3.756224279998592*^9, {3.75622431848224*^9, 
   3.7562243412166805`*^9}, {3.7562315338165913`*^9, 3.756231548268906*^9}, {
   3.75623158697521*^9, 3.7562315871586227`*^9}, {3.7562316512849684`*^9, 
   3.7562316529250207`*^9}, 3.756231709112911*^9, {3.756231743221179*^9, 
   3.7562318101891565`*^9}, {3.7562321210945625`*^9, 
   3.7562321289384313`*^9}, {3.756232169625887*^9, 3.756232177345992*^9}, {
   3.756232324281212*^9, 3.7562323244374495`*^9}, {3.7562326147823553`*^9, 
   3.756232683187502*^9}, {3.756233752524568*^9, 3.7562337736861577`*^9}, {
   3.756234534163216*^9, 3.756234535709729*^9}, {3.756234900768501*^9, 
   3.7562349258364463`*^9}, {3.756234981548766*^9, 3.7562349875717134`*^9}, {
   3.756235027486506*^9, 3.7562350488297205`*^9}, {3.756235212923337*^9, 
   3.7562352331709547`*^9}, {3.7579484688341055`*^9, 3.7579484819299126`*^9}, 
   3.7579485596915607`*^9, {3.757948879062575*^9, 3.757948896094136*^9}, {
   3.7581385008508368`*^9, 3.7581385057939825`*^9}, {3.758138558158839*^9, 
   3.7581385582997437`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"8c1e834b-99c6-44b8-a4fe-974f57fd435d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", ">", "1"}], "&&", 
  RowBox[{"n", ">", "0"}], "&&", 
  RowBox[{"h", ">", "0"}]}]], "Output",
 CellChangeTimes->{
  3.756232130376276*^9, 3.756232178172728*^9, 3.7562323314999857`*^9, 
   3.756232686030813*^9, 3.756233534951197*^9, {3.756233758639468*^9, 
   3.756233778496007*^9}, 3.7562349884554496`*^9, 3.756235050596183*^9, {
   3.757948518785948*^9, 3.757948565531068*^9}, 3.7579488999238157`*^9, 
   3.7581385177350993`*^9, 3.7581385656394997`*^9, 3.7581427189622087`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"947f6ce3-f05d-4615-a8d7-31960f767819"],

Cell[BoxData[
 RowBox[{"Sin", "[", 
  RowBox[{"2", " ", 
   RowBox[{"ArcTan", "[", 
    RowBox[{
     RowBox[{"H", "+", 
      RowBox[{"h", " ", "n"}]}], ",", "n"}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.756232130376276*^9, 3.756232178172728*^9, 3.7562323314999857`*^9, 
   3.756232686030813*^9, 3.756233534951197*^9, {3.756233758639468*^9, 
   3.756233778496007*^9}, 3.7562349884554496`*^9, 3.756235050596183*^9, {
   3.757948518785948*^9, 3.757948565531068*^9}, 3.7579488999238157`*^9, 
   3.7581385177350993`*^9, 3.7581385656394997`*^9, 3.758142718968196*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"51709b5d-26c5-4743-b9fb-a2f1689c0339"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Sin", "[", 
   RowBox[{
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{"1", "+", 
       FractionBox["H", "h"], "-", "n"}], ",", 
      RowBox[{"H", "+", 
       RowBox[{"h", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}]}]}], "]"}], "-", 
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "c"}], ")"}]}]]}], ")"}], " ", "H"}], 
        "h"], "-", "n"}], ",", 
      RowBox[{"H", "+", 
       RowBox[{"h", " ", "n"}]}]}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.756232130376276*^9, 3.756232178172728*^9, 3.7562323314999857`*^9, 
   3.756232686030813*^9, 3.756233534951197*^9, {3.756233758639468*^9, 
   3.756233778496007*^9}, 3.7562349884554496`*^9, 3.756235050596183*^9, {
   3.757948518785948*^9, 3.757948565531068*^9}, 3.7579488999238157`*^9, 
   3.7581385177350993`*^9, 3.7581385656394997`*^9, 3.7581427189741926`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"cfd438d6-8d2b-46c3-8b19-62046ab72e5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Csc", "[", 
    RowBox[{"2", " ", 
     RowBox[{"ArcTan", "[", 
      RowBox[{
       RowBox[{"H", "+", 
        RowBox[{"h", " ", "n"}]}], ",", "n"}], "]"}]}], "]"}]}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{"1", "+", 
       FractionBox["H", "h"], "-", "n"}], ",", 
      RowBox[{"H", "+", 
       RowBox[{"h", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}]}]}], "]"}], "-", 
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "c"}], ")"}]}]]}], ")"}], " ", "H"}], 
        "h"], "-", "n"}], ",", 
      RowBox[{"H", "+", 
       RowBox[{"h", " ", "n"}]}]}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.756232130376276*^9, 3.756232178172728*^9, 3.7562323314999857`*^9, 
   3.756232686030813*^9, 3.756233534951197*^9, {3.756233758639468*^9, 
   3.756233778496007*^9}, 3.7562349884554496`*^9, 3.756235050596183*^9, {
   3.757948518785948*^9, 3.757948565531068*^9}, 3.7579488999238157`*^9, 
   3.7581385177350993`*^9, 3.7581385656394997`*^9, 3.758142718982191*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"7fba261a-f215-48f0-b2d6-beb326d42764"],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{
  3.756232130376276*^9, 3.756232178172728*^9, 3.7562323314999857`*^9, 
   3.756232686030813*^9, 3.756233534951197*^9, {3.756233758639468*^9, 
   3.756233778496007*^9}, 3.7562349884554496`*^9, 3.756235050596183*^9, {
   3.757948518785948*^9, 3.757948565531068*^9}, 3.7579488999238157`*^9, 
   3.7581385177350993`*^9, 3.7581385656394997`*^9, 3.7581427302954564`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f3640192-45af-40e6-bd70-9388d5c7dfb2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"H", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["H", "2"], "+", 
     RowBox[{"2", " ", "h", " ", "H", " ", "n"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["h", "2"]}], ")"}], " ", 
      SuperscriptBox["n", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"H", "+", 
     RowBox[{"h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"4", " ", "c"}], "+", "n"}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", "h", " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"H", "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}]}], ")"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox["H", "h"], "-", "n"}], ")"}], "2"]}]], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"H", "+", 
     RowBox[{"h", " ", "n"}]}], ")"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "c"}]}], ")"}], "2"], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "c"}], ")"}], "2"], " ", 
          SuperscriptBox["h", "2"]}]]}], ")"}], " ", 
      SuperscriptBox["H", "2"]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", "c"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
          SuperscriptBox["h", "2"]}]}], ")"}], " ", "H", " ", "n"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", "h"}]], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["h", "2"]}], ")"}], " ", 
      SuperscriptBox["n", "2"]}]}]]}]]], "Output",
 CellChangeTimes->{
  3.756232130376276*^9, 3.756232178172728*^9, 3.7562323314999857`*^9, 
   3.756232686030813*^9, 3.756233534951197*^9, {3.756233758639468*^9, 
   3.756233778496007*^9}, 3.7562349884554496`*^9, 3.756235050596183*^9, {
   3.757948518785948*^9, 3.757948565531068*^9}, 3.7579488999238157`*^9, 
   3.7581385177350993`*^9, 3.7581385656394997`*^9, 3.758142738515561*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"f91c6b39-65f4-4a0a-98b0-9c0c7cfc9e84"]
}, Open  ]]
},
WindowSize->{1280, 917},
WindowMargins->{{1528, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3620, 75, 124, "Input",ExpressionUUID->"8c1e834b-99c6-44b8-a4fe-974f57fd435d"],
Cell[4203, 99, 595, 11, 32, "Output",ExpressionUUID->"947f6ce3-f05d-4615-a8d7-31960f767819"],
Cell[4801, 112, 654, 13, 32, "Output",ExpressionUUID->"51709b5d-26c5-4743-b9fb-a2f1689c0339"],
Cell[5458, 127, 1258, 34, 72, "Output",ExpressionUUID->"cfd438d6-8d2b-46c3-8b19-62046ab72e5f"],
Cell[6719, 163, 1455, 41, 72, "Output",ExpressionUUID->"7fba261a-f215-48f0-b2d6-beb326d42764"],
Cell[8177, 206, 502, 7, 32, "Output",ExpressionUUID->"f3640192-45af-40e6-bd70-9388d5c7dfb2"],
Cell[8682, 215, 2669, 81, 103, "Output",ExpressionUUID->"f91c6b39-65f4-4a0a-98b0-9c0c7cfc9e84"]
}, Open  ]]
}
]
*)


